Graph-Based Offline Signature Verification

Graphs provide a powerful representation formalism that offers great promise to benefit tasks like handwritten signature verification. While most state-of-the-art approaches to signature verification rely on fixed-size representations, graphs are flexible in size and allow modeling local features as well as the global structure of the handwriting. In this article, we present two recent graph-based approaches to offline signature verification: keypoint graphs with approximated graph edit distance and inkball models. We provide a comprehensive description of the methods, propose improvements both in terms of computational time and accuracy, and report experimental results for four benchmark datasets. The proposed methods achieve top results for several benchmarks, highlighting the potential of graph-based signature verification.

==> images/visPsm2.m <==
% VISPSM  Visualize a part-structured model
%
% visPsm(psm)
% visPsm(psm,bimg)
% visPsm(psm,bimg,[ploc,rloc,maxd],visargs{:})

function visPsm2(psm,varargin)

imgarg = find(cellfun(@(a)isnumeric(a)|islogical(a),varargin)&cellfun(@(a)all(size(a)>2),varargin),1);
rlocarg = find(cellfun(@isnumeric,varargin)&cellfun(@(a)all(size(a)==[2 1]),varargin),1);
plocarg = find(cellfun(@isnumeric,varargin)&cellfun(@(a)all(size(a)==[2 numel(psm)]),varargin),1);
% note:  for single node, can't distinguish root loc from point loc!
if (numel(psm)==1)
    plocarg = [];
end;
maxdarg = find(cellfun(@isnumeric,varargin)&cellfun(@(a)numel(a)==1,varargin),1);
if iscell(psm)
    % display multiple psm
    rlocarg = plocarg;
    plocarg = find(cellfun(@iscell,varargin)&(cellfun(@numel,varargin)==numel(psm)),1);
    newarg = varargin;
    
    hstatus = ishold;
    hold on
    for i = 1:numel(psm)
        if ~isempty(rlocarg)
            newarg{rlocarg} = varargin{rlocarg}(:,i);
        end;
        if ~isempty(plocarg)
            newarg{plocarg} = varargin{plocarg}{i};
        end;
        visPsm2(psm{i},newarg{:});
        if (i==1)
            newarg{end+1} = '-img';
        end;
    end;
    if ~hstatus
        hold off
    end;
    return;
end;
    
% initial values empty
img = [];
rloc = [];
ploc = [];
dt = [];

% fill in image, if possible
if ~isempty(imgarg)
    img = varargin{imgarg};
end;

% fill in maxd, if given
if isempty(maxdarg)
    maxda = {};
else
    maxda = varargin(maxdarg);
end;

% fill in root and point location
if ~isfield(psm,'r')&~isempty(img)
    [gmag,gdir] = gradientComponents(img);
    [dt,loc] = ringFit(psm,gmag,gdir,maxda{:});
    %[dt,loc] = ringFitM(psm,img,maxda{:});
    [~,rloc(2,1),rloc(1,1)] = min2d(dt);
    ploc = loc{rloc(2),rloc(1)};
elseif ~isempty(plocarg)
    % point locations provided trump other sources
    ploc = varargin{plocarg};
    root = find([psm.parent]==0);
    dloc = psmDefaultLoc(psm);
    % compute offset required to get this root location
    rloc = ploc(:,root)-dloc(:,root);
elseif ~isempty(img)
    % fit to image
    if ~isempty(rlocarg)
        % take indicated root position
        rloc = varargin{rlocarg};
        ploc = psmLocalFit(psm,img,rloc(1),rloc(2));
    else
        % take best root position available
        [dt,loc] = safePsmFit(psm,bwmorph(img,'thin',inf),maxda{:});
        [~,rloc(2,1),rloc(1,1)] = min2d(dt);
        ploc = loc{rloc(2),rloc(1)};
    end;
else
    if ~isempty(rlocarg)
        % take indicated root position
        rloc = varargin{rlocarg};
    else
        rloc = [0;0];
    end;
    ploc = bsxfun(@plus,[psm.absx;psm.absy],rloc);
end;

visarg = varargin(cellfun(@ischar,varargin));
if ismember('local',visarg)
    islocal = true;
    visarg(strcmp('local',visarg)) = [];
else
    islocal = false;
end
if isempty(visarg)||strcmp(visarg{1},'default')
    vis = {'img','defpts','fitpts','ptcorr','fitcon','fitcirc',visarg{2:end}};
elseif (numel(visarg)==1)&&strcmp(visarg{1},'-img')
    vis = {'defpts','fitpts','ptcorr','fitcon','fitcirc','-img'};
elseif strcmp(visarg{1},'heat')
    vis = {'img','strain','fitpts','fitptsplot','.','fitmarksize','9'};
elseif strcmp(visarg{1},'all')
    vis = {'img','defpts','fitpts','ptcorr','defcon','fitcon','defcirc','fitcirc',visarg{2:end}};
elseif strcmp(visarg{1},'none')
    vis = varargin(2:end);
elseif strcmp(visarg{1},'fit')
    vis = {'img','fitpts','fitcon','fitcirc',visarg{2:end}};
elseif strcmp(visarg{1},'def')
    vis = {'img','defpts','defcon','defcirc',visarg{2:end}};
%elseif strcmp(visarg{1},'strain')  % internal deformation
%    vis = {'img','defpts','defcon','defcirc',visarg{2:end}};
elseif strcmp(visarg{1},'pub')  % for publication
    vis = {'imgfade','fitpts','fitcon','fitptsplot','k.','fitconplot','k-','fitmarksize','15','defpts','defptsplot','r.','ptcorr','ptcorrplot','r-',visarg{2:end}};
else
    vis = visarg;
end;

hstatus = ishold;
if ismember('img',vis)&&~ismember('-img',vis)&&(nargin>=2)&&~isempty(img)
    if ismember('imginvert',vis)
        imshow(~img);
    else
        imshow(img);
    end;
end;
if ismember('imgfade',vis)&&~ismember('-img',vis)&&(nargin>=2)&&~isempty(img)
    imshow(max(img(:))-img/5);
end;
if ismember('dt',vis)&&~ismember('-dt',vis)
    imvis(real(log(dt)));
end;
hold on;
npsm = numel(psm);
nodes = 1:npsm;
dloc = psmDefaultLoc(psm,rloc);
% add it in (NRH add Apr2015 -- maybe causes trouble?)
% -- removed May2016, changed sign above
%dloc = bsxfun(@plus,dloc,rloc);
if ismember('extraplot',vis)
    extraplot = eval(vis{find(strcmp(vis,'extraplot'))+1});
else
    extraplot = {};
end;
if ismember('outline',vis)~ismember('-outline',vis)&&(nargin>=2)&&~isempty(img)
    v = ~all(img(1:end-1,:,:)==img(2:end,:,:),3);
    h = ~all(img(:,1:end-1,:)==img(:,2:end,:),3);
    showPixelBorders(v,h,'w');
end;
if any(ismember({'dsynth','dsmoothsynth'},vis))
    synth = renderCircles(dloc(1,:),dloc(2,:),[psm.r]);
    %synth = imopen(synth,strel(ones(3)));
    %synth = imclose(synth,strel(ones(3)));
    if ismember('dsmoothsynth',vis)
        synth = gsmooth(double(synth));
    end;
    if ismember('synthrev',vis)
        imshow(synth);
    else
        imshow(1-synth);
    end;
end;
if ismember('defpts',vis)&&~ismember('-defpts',vis)
    ps = getPlotStyle('c.',vis,'plotstyle','ptsplot','defplot','defptsplot');
    ms = str2num(getPlotStyle('6',vis,'defmarksize'));
    plot(dloc(1,:),dloc(2,:),ps,'MarkerSize',ms,extraplot{:});
end;
if size(ploc)==size(dloc)
    floc = ploc;
elseif (nargin<2)||isempty(dt)
%if (nargin<2)||isempty(img)
    floc = dloc;
else
    %floc = psmSkDtLocate(psm,img,ploc);
    floc = psmloc{ploc(2),ploc(1)};
end;
if any(ismember({'synth','fsynth','smoothsynth','fsmoothsynth','synthout','fsynthout'},vis))
    synth = renderCircles(floc(1,:),floc(2,:),[psm.r]);
    %synth = imopen(synth,strel(ones(3)));
    %synth = imclose(synth,strel(ones(3)));
    if ismember('smoothsynth',vis)||ismember('fsmoothsynth',vis)
        synth = gsmooth(double(synth));
    end;
    if ismember('synthrev',vis)||ismember('fsynthrev',vis)
        imshow(synth);
    elseif ismember('synth',vis)||ismember('fsynth',vis)
        imshow(1-synth);
    elseif ismember('synthout',vis)||ismember('fsynthout',vis)
        ps = getPlotStyle('r',vis,'plotstyle','synthplot');
        [bx,by] = boundary(synth);
        bx = cellfun(@(a)[a a(1) nan],bx,'uni',0);
        by = cellfun(@(a)[a a(1) nan],by,'uni',0);
        plot([bx{:}],[by{:}],ps,'LineWidth',4,extraplot{:});
    end;
end;
if ismember('ptcorr',vis)&&~ismember('-ptcorr',vis)
    ps = getPlotStyle('c-',vis,'plotstyle','ptcorrplot');
    plot([floc(1,:);dloc(1,:);nan(1,npsm)],[floc(2,:);dloc(2,:);nan(1,npsm)],ps,extraplot{:});
end;
if ismember('defcon',vis)&&~ismember('-defcon',vis)
    ps = getPlotStyle('c:',vis,'plotstyle','defplot','defconplot');
    for i = nodes
        if (psm(i).parent~=0)
            plot(dloc(1,[i psm(i).parent]),dloc(2,[i psm(i).parent]),ps,extraplot{:});
        end;
    end;
end;
if ismember('ploc',vis)&&~ismember('-ploc',vis)
    ps = getPlotStyle('r*',vis,'plotstyle','plocplot');
    plot(ploc(1),ploc(2),ps,extraplot{:});
end;
cx = cos(linspace(0,2*pi,24));
cy = sin(linspace(0,2*pi,24));
if ismember('defcirc',vis)&&~ismember('-defcirc',vis)
    ps = getPlotStyle('c-',vis,'plotstyle','defplot','defcircplot');
    for i = nodes
        plot(dloc(1,i)+psm(i).r*cx,dloc(2,i)+psm(i).r*cy,ps,extraplot{:});
    end;
end;
if ismember('strain',vis)&&~ismember('-strain',vis)
    parent = [psm.parent];
    hasparent = find(parent~=0);
    strain(hasparent) = sqrt(sum(([psm(hasparent).x;psm(hasparent).y]-(floc(:,hasparent)-floc(:,parent(hasparent)))).^2,1));
    keyloc = find(strcmp(visarg,'maxstrain'),1);
    if ~isempty(keyloc)
        maxstrain = str2num(visarg{keyloc+1});
    else
        maxstrain = max(strain)+eps;
    end;
    cmap = feval(getPlotStyle('copper',vis,'strainmap'));
    for i = hasparent
        c = cmap(1+round((size(cmap,1)-1)*strain(i)./maxstrain),:);
        plot(floc(1,[i psm(i).parent]),floc(2,[i psm(i).parent]),'.-','LineWidth',3,'MarkerSize',10,'Color',c,extraplot{:});
    end;
end;
if ismember('fitpts',vis)&&~ismember('-fitpts',vis)
    ps = getPlotStyle('b*',vis,'plotstyle','ptsplot','fitplot','fitptsplot');
    ms = str2num(getPlotStyle('6',vis,'fitmarksize'));
    plot(floc(1,:),floc(2,:),ps,'MarkerSize',ms,extraplot{:});
end;
if ismember('fitcon',vis)&&~ismember('-fitcon',vis)
    ps = getPlotStyle('b:',vis,'plotstyle','fitplot','fitconplot');
    for i = nodes
        if (psm(i).parent~=0)
            plot(floc(1,[i psm(i).parent]),floc(2,[i psm(i).parent]),ps,extraplot{:});
        end;
    end;
end;
if ismember('fitcirc',vis)&&~ismember('-fitcirc',vis)
    ps = getPlotStyle('b-',vis,'plotstyle','fitplot','fitcircplot');
    for i = nodes
        try
            plot(floc(1,i)+psm(i).r*cx,floc(2,i)+psm(i).r*cy,ps,extraplot{:});
        catch
        end;
    end;
end;
if ismember('spring',vis)&&~ismember('-spring',vis)
    ps = getPlotStyle('r-',vis,'plotstyle','springplot');
    psdef = getPlotStyle('k-',vis,'plotstyle','springplotdef');
    if ismember('springmag',vis)&&~ismember('-springmag',vis)
        springmag = str2num(getPlotStyle(1,vis,'springmag'));
    else
        springmag = 1;
    end;
    if ismember('springdef',vis)&&~ismember('-springdef',vis)
        for i = find([psm.parent]~=0)
            plot([floc(1,psm(i).parent)+psm(i).x  floc(1,psm(i).parent)],[floc(2,psm(i).parent)+psm(i).y floc(2,psm(i).parent)],psdef,'LineWidth',1,extraplot{:});
        end;
    end;
    for i = find([psm.parent]~=0)
        sx = [floc(1,i) floc(1,psm(i).parent)+psm(i).x];
        sy = [floc(2,i) floc(2,psm(i).parent)+psm(i).y];
        sx = (sx-sx(1))*springmag+sx(1);  % magnify if desired
        sy = (sy-sy(1))*springmag+sy(1);
        plot(sx,sy,ps,'LineWidth',3,extraplot{:});
    end;
end;
if ismember('root',vis)&&~ismember('-root',vis)
    plot(rloc(1),rloc(2),'ro',extraplot{:});
    plot(rloc(1),rloc(2),'r*',extraplot{:});
end;

axis image ij
if ~hstatus
    hold off
end;

if islocal
    r = max([psm.r]);
    lo = min([floc dloc],[],2)-2*r;
    hi = max([floc dloc],[],2)+2*r;
    set(gca,'XLim',[lo(1) hi(1)],'YLim',[lo(2) hi(2)]);
end;
end


% returns the plot style for a particular item
function ps = getPlotStyle(ps,visarg,varargin)
% look for specific plot styles in order
for i = 1:numel(varargin)
    keyloc = find(strcmp(visarg,varargin{i}),1);
    if ~isempty(keyloc)
        ps = visarg{keyloc+1};
    end;
end;
end




